Wronskian Solution for AdS/CFT Y-system

Using the discrete Hirota integrability we find the general solution of the full quantum Y-system for the spectrum of anomalous dimensions of operators in the planar AdS5/CFT4 correspondence in terms of Wronskian-like determinants parameterized by a finite number of Baxter's Q-functions. We consider it as a useful step towards the construction of a finite system of non-linear integral equations (FiNLIE) for the full spectrum. The explicit asymptotic form of all the Q-functions for the large size operators is presented. We establish the symmetries and the analyticity properties of the asymptotic Q-functions and discuss their possible generalization to any finite size operators.

==> QQ-example.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Expression of the Q functions in terms of the set \[ScriptCapitalB]2*)


(* ::Text:: *)
(*define the set B of bosonic indexes, the set F of bosonic indexes, and the fullset FS*)


B=Range[4];F=OverHat/@B;FS=B~Join~F


(* ::Text:: *)
(*define the symmetric difference (\[EmptyUpTriangle] in the tex file, used in (A.4))*)


SD[a_,b_]:=Complement[a\[Union]b,a\[Intersection]b];Bar[a_]:=SD[FS,a]


(* ::Text:: *)
(*conversion from usual Q's to *)
(*\tilde Q  (which defines the bosonisation trick (A.4) ) *)


ToTilde[e_]:=e/.Q[II_]:>\!\(\*OverscriptBox["Q", "~"]\)[SD[B,II]];
FromTilde[e_]:=e/.\!\(\*OverscriptBox["Q", "~"]\)[II_]:>Q[SD[B,II]];


(* ::Text:: *)
(*determinant expression for tilded quantities (see equation (4.16))*)


TD[\!\(\*OverscriptBox["Q", "~"]\)[II_][v_]]:=Det[Table[\!\(\*OverscriptBox["Q", "~"]\)[{b}][v+I j],{j,-(1/2) (Length[II]-1),1/2 (Length[II]-1)},{b,II}]]/Product[\!\(\*OverscriptBox["Q", "~"]\)[{}][v+I j],{j,-(1/2) (Length[II]-2),1/2 (Length[II]-2)}]


(* ::Text:: *)
(*define the T functions (generalises (4.11) to the case where Q[\[EmptySet]]!=1*)


TGen[b_,f_,s_,n_,u_]:=(Signature[#~Join~SD[f,#]] Q[b~Join~#][u+I/2 s]Q[Bar[b~Join~#]][u-I/2 s]&/@Subsets[f,{n,n}])//Total
T[a_,s_,u_]/;(a<0 ||( Min[a,Abs[s]]>2))=0;
T[a_,s_,u_]/;s>a:=TGen[{},{1,2},s,a,u];
T[a_,s_,u_]/;a>=Abs[s]:=(-1)^(s (a-1)) TGen[{1,2},F,a,2-s,u];
T[a_,s_,u_]/;s<-a:=(-1)^a TGen[{},{3,4},s,a,u];


(* ::Text:: *)
(*def of hirota equation (2.3)*)


Hirota[a_,s_]:=T[a,s,u+I/2]T[a,s,u-I/2]==T[a+1,s,u]T[a-1,s,u]+T[a,s+1,u]T[a,s-1,u]


(* ::Subsection:: *)
(*checks of hirota*)


(* ::Text:: *)
(*checking expressions with determinants takes lots of time with mathemeatica....*)
(*A shorter way to do check it is to chose random values for all the elementary shifted *)
(*\tilde Q[{i}] which enters the expression, and checking that the RHS and LHS differ by less than 10^-8.... It would be highly unlikely that a false expression is believed true by this procedure (or a true one is believed false)*)


RandomTest[e_Equal]:=Block[{l={}},e/.Z:_[_][_]:>(AppendTo[l,Z];Z);l=DeleteDuplicates[l];l=(#->Random[]&)/@l;(List@@e)/.l//(Abs[(#[[1]]-#[[2]])/#[[2]]]<10^-8)&]
RandomTest[True]=True;
CheckHirota[a_,s_]:=RandomTest[Hirota[a,s]/.A:Q[_][_]:>(A//ToTilde//TD)]


(* ::Text:: *)
(*now check hirota (it takes some time, even with this random check)*)


(* ::Input:: *)
(*Table[CheckHirota[a,s],{a,0,5},{s,-5,5}]*)


(* ::Text:: *)
(*this checks that the expression of T's in terms of the set \[ScriptCapitalB]2 satisfies hirota...*)
(*But it doesn't match perfectly the equation (4.11), as it doesn't generically satisfy Q[ \[EmptySet]]=1...*)
(**)
(**)
(*Then we will express things in terms of the Basis B1 to satisfy the extra requirement ... that Q[ \[EmptySet]]=1*)


(* ::Section:: *)
(*Check the equations (4.17)-(4.20)*)


(* ::Text:: *)
(*\[ScriptCapitalF] is the fusion operator defined in (2.9)*)


\[ScriptCapitalF][n_][f_][u_]:=Product[f[u+I k],{k,(-n+1)/2,(n-1)/2}]


(* ::Text:: *)
(*define q as in (4.20)*)


Defq={q[{\!\(\*OverscriptBox["a_", "^"]\)}][u_]:>Q[Bar[{\!\(\*OverscriptBox["a", "^"]\)}]][u]/Q[FS][u+I/2]};


(* ::Text:: *)
(*then checks each of the formulae  (4.17)-(4.20)*)


(* ::Input:: *)
(*RandomTest[\!\(\*OverscriptBox["Q", "~"]\)[{}][u]==Det[Table[Q[{i}][u+I j],{i,4},{j,{3,1,-1,-3}/2}]]/\[ScriptCapitalF][3][Q[{}]][u]/.A:Q[_][_]:>(A//ToTilde//TD)]*)
(*(*Which checks the correctness of equation (4.17)*)*)
(*Table[RandomTest[\!\(\*OverscriptBox["Q", "~"]\)[{b}][u]==1/\[ScriptCapitalF][2][Q[{}]][u] Det[Table[Q[{i}][u+I j],{i,SD[B,{b}]},{j,{2,0,-2}/2}]]/.A:Q[_][_]:>(A//ToTilde//TD)],{b,4}]*)
(*(*Which checks the correctness of equation (4.18)*)*)
(*RandomTest[Q[FS][u]==\!\(\*OverscriptBox["Q", "~"]\)[{}][u-2I]/Det[Table[q[{f}][u+I j],{f,F},{j,{-1,-3,-5,-7}/2}]]/.Defq/.A:Q[_][_]:>(A//ToTilde//TD)]*)
(*(*Which checks the  equation (4.19)*)*)
(*Table[RandomTest[\!\(\*OverscriptBox["Q", "~"]\)[{f}][u_]==Q[FS][u+3 I/2]Det[Table[q[{i}][u+I j],{i,SD[F,{f}]},{j,{2,0,-2}/2}]]/.Defq/.A:Q[_][_]:>(A//ToTilde//TD)],{f,F}]*)
(*(*Which checks the  equation (4.20)*)*)


(* ::Section:: *)
(*Put it into expressions in terms of B1*)


(* ::Subsection:: *)
(*definitions*)


(* ::Text:: *)
(*DefB2 defines the elements of the basis \[ScriptCapitalB]2 in terms of the basis \[ScriptCapitalB]1 :*)
(*(based on equations (4.17)-(4.20))*)


DefB2=Join[{\!\(\*OverscriptBox["Q", "~"]\)[{}][u_]->Det[Table[Q[{i}][u+I j],{i,4},{j,{3,1,-1,-3}/2}]]},
Table[\!\(\*OverscriptBox["Q", "~"]\)[{b}][u_]->Det[Table[Q[{i}][u+I j],{i,SD[B,{b}]},{j,{2,0,-2}/2}]],{b,4}],
{Q[FS][u_]->\!\(\*OverscriptBox["Q", "~"]\)[{}][u-2I]/Det[Table[q[{f}][u+I j],{f,F},{j,{-1,-3,-5,-7}/2}]]},
Table[\!\(\*OverscriptBox["Q", "~"]\)[{f}][u_]->Q[FS][u+3 I/2]Det[Table[q[{i}][u+I j],{i,SD[F,{f}]},{j,{2,0,-2}/2}]],{f,F}]];


(* ::Text:: *)
(*express any Q function in terms of the basis \[ScriptCapitalB]1*)


QBasis[e_]:=ToTilde[e]/.A:\!\(\*OverscriptBox["Q", "~"]\)[_][_]:>TD[A]//.DefB2


(* ::Subsection:: *)
(*example*)


(* ::Text:: *)
(*In general, Q[I][u] is a huge expression :*)


Q[{1,2,\!\(\*OverscriptBox["1", "^"]\)}][u]//QBasis


(* ::Text:: *)
(*but it often simplifies, and Mathematica can sometimes do it in a reasonable time :*)


(* ::Input:: *)
(*Table[Q[{i}][u]//QBasis//Simplify,{i,4}]*)


(* ::Input:: *)
(*Q[{}][u]//QBasis//Simplify*)


(* ::Input:: *)
(*Q[{1,2}][u]//QBasis//Simplify*)


(* ::Input:: *)
(*Q[Bar[{\!\(\*OverscriptBox["1", "^"]\)}]][u]/Q[FS][u+I/2]//QBasis*)


(* ::Text:: *)
(*for the above example, Simplify would take a huge amount of time, but the expected, simple, relation bellow can easily be checked :*)


(* ::Input:: *)
(*RandomTest[(Q[Bar[{\!\(\*OverscriptBox["1", "^"]\)}]][u]/Q[FS][u+I/2]//QBasis)==q[{\!\(\*OverscriptBox["1", "^"]\)}][u]]*)

